Theta-Eta Mellin Transforms, Shifted Reflections, and Rigorous Approximation Theory for a Variant Theta Construction

We develop a rigorous analytic framework for investigating a proposed functional equation associated with a variant theta construction. We prove the classical Mellin identity connecting the Jacobi kernel $1-\theta_4(0\mid ix^2)$ to the completed Dirichlet eta function, and extend its Mellin transform meromorphically to the whole plane with a single simple pole at the origin. Mellin uniqueness identifies $x^{3/8}(1-\theta_4(0\mid ix^2))$ as the unique kernel in a natural weighted $L^1$ class whose Mellin transform is the shifted completed eta function. We distinguish this Gaussian kernel from the weighted exponential series $\Theta^B(s)=\sum_{n\geq1}ne^{-ns}$, whose Mellin transform is $\Gamma(s)\zeta(s-1)$ and obeys a different, explicitly derived reflection relation. We show that every affine reflection $s\mapsto c-s$ can be generated for a shifted completed eta or zeta function by choosing the shift appropriately; consequently, the occurrence of $\tfrac14-s$ alone cannot identify the original variant with a shifted eta function. The corrected analytic product defined here is an elementary meromorphic multiplier of the completed zeta function and therefore has a precise $1-s$ functional equation. We prove an explicit eta-tail bound, a sharper alternating-tail asymptotic, a uniformly convergent Euler-transformed eta series with a geometric error bound, a uniform zeta-approximation bound away from the line $\Re s=1$, and a combined truncation estimate when both the zeta and weighted-exponential factors are truncated. We also determine the principal Laurent data and the cancellation of the gamma poles at the trivial zeta zeros for the corrected product. Reproducible high-precision experiments verify the stated error scales. The exact identification of the original variant with a shifted completed eta function remains open.

==> reproduce_experiments.py <==
#!/usr/bin/env python3
"""Reproduce figures and tables for the advanced theta--eta manuscript.

Requirements: Python >=3.10, mpmath, numpy, matplotlib.
Ordinary finite sums use 50 decimal digits; Euler finite-difference sums use 100 digits to control cancellation.
The plots are deterministic diagnostics, not statistical inference.
"""
from __future__ import annotations
import csv, json, math
from pathlib import Path
import mpmath as mp
import numpy as np
import matplotlib.pyplot as plt

OUT = Path(__file__).resolve().parent
mp.mp.dps = 50
CHECKPOINTS = [2**k for k in range(4, 19)]  # 16,...,262144
NMAX = max(CHECKPOINTS)

def eta_mp(s):
    return (1 - mp.power(2, 1-s)) * mp.zeta(s)

def eta_partials_mp(s, checkpoints):
    wanted=set(checkpoints); out={}; total=mp.mpc(0); comp=mp.mpc(0)
    maxn=max(checkpoints)
    for n in range(1,maxn+1):
        term=(1 if n%2 else -1)*mp.exp(-s*mp.log(n))
        y=term-comp; new=total+y; comp=(new-total)-y; total=new
        if n in wanted: out[n]=+total
    return out

def theta_b(s):
    return mp.exp(-s)/(1-mp.exp(-s))**2

def theta_b_tail_exact(s,N):
    q=mp.exp(-s)
    return q**(N+1)*((N+1)/(1-q)+q/(1-q)**2)

def theta_b_tail_bound(s,N):
    r=mp.exp(-mp.re(s))
    return r**(N+1)*((N+1)/(1-r)+r/(1-r)**2)

def theta_b_partial(s,N):
    # Evaluate through the exact geometric tail identity, which is algebraically
    # identical to summing sum_{n=1}^N n exp(-ns) and avoids loss of digits.
    return theta_b(s)-theta_b_tail_exact(s,N)

def corrected_V(s):
    return mp.gamma(1+s/2)*theta_b(s)*mp.power(mp.pi,-s/2)*mp.zeta(s)

def write_csv(path, header, rows):
    with path.open('w', newline='', encoding='utf-8') as f:
        w=csv.writer(f); w.writerow(header); w.writerows(rows)
def fnum(x): return float(x)

# Eta truncation at first nontrivial zeta zero.
rho=mp.zetazero(1); sigma0=mp.re(rho); eta0=eta_mp(rho)
part0=eta_partials_mp(rho,CHECKPOINTS)
rows0=[]
for N in CHECKPOINTS:
    err=abs(eta0-part0[N])
    bound=abs(rho)/sigma0*mp.power(N+1,-sigma0)
    asymp=mp.mpf('0.5')*mp.power(N+1,-sigma0)
    rows0.append([N, fnum(mp.re(part0[N])),fnum(mp.im(part0[N])),fnum(err),fnum(bound),fnum(err/bound),fnum(asymp),fnum(err/asymp)])
write_csv(OUT/'eta_zero_truncation.csv', ['N','Re_eta_N','Im_eta_N','absolute_error','rigorous_tail_bound','error_over_bound','leading_asymptotic','error_over_leading_asymptotic'],rows0)

# Finite corrected-product residual evaluated at an exact nontrivial zeta zero.
# The exact limiting value V(rho)=0 is used symbolically, rather than the tiny
# floating-point residue returned by a numerical evaluation of zeta(rho).
D0 = 1 - mp.power(2, 1-rho)
C0 = mp.gamma(1+rho/2) * mp.power(mp.pi, -rho/2)
B0 = theta_b(rho)
K0 = C0 * B0 / (2 * D0)
rowsV0=[]
for N in CHECKPOINTS:
    zhat0 = part0[N] / D0
    bN0 = theta_b_partial(rho, N)
    VN0 = C0 * bN0 * zhat0
    actual0 = abs(VN0)  # V(rho)=0 exactly
    bound0V = abs(C0) * abs(bN0) * abs(rho) / (sigma0 * abs(D0)) * mp.power(N+1, -sigma0)
    lead0 = abs(K0) * mp.power(N+1, -sigma0)
    rowsV0.append([N, fnum(actual0), fnum(bound0V), fnum(actual0/bound0V), fnum(lead0), fnum(actual0/lead0)])
write_csv(OUT/'corrected_product_zero_residual.csv', ['N','abs_VN_at_zeta_zero','rigorous_bound','error_over_bound','leading_asymptotic','error_over_leading_asymptotic'],rowsV0)
fitV0=[(N,abs(C0*theta_b_partial(rho,N)*part0[N]/D0)) for N in CHECKPOINTS if N>=256]
logNV0=np.log10([N for N,_ in fitV0]); logEV0=np.log10([fnum(e) for _,e in fitV0])
slopeV0,interceptV0=np.polyfit(logNV0,logEV0,1); predV0=slopeV0*logNV0+interceptV0
r2V0=1-float(np.sum((logEV0-predV0)**2)/np.sum((logEV0-np.mean(logEV0))**2))
NsV=np.array(CHECKPOINTS,dtype=float); plt.figure(figsize=(7.1,4.6)); plt.loglog(NsV,np.array([r[1] for r in rowsV0]),'o-',label=r'$|V_N(\rho_1)|$'); plt.loglog(NsV,np.array([r[4] for r in rowsV0]),':',label='leading asymptotic'); plt.loglog(NsV,np.array([r[2] for r in rowsV0]),'s--',label='rigorous upper bound'); plt.xlabel('common truncation index N'); plt.ylabel('absolute residual'); plt.title(r'Finite corrected-product residual at $\zeta(\rho_1)=0$'); plt.grid(True,which='both',alpha=.3); plt.legend(fontsize=8); plt.tight_layout(); plt.savefig(OUT/'fig_product_zero_residual.pdf'); plt.savefig(OUT/'fig_product_zero_residual.png',dpi=220); plt.close()

fit0=[(N,abs(eta0-part0[N])) for N in CHECKPOINTS if N>=256]
logN0=np.log10([N for N,_ in fit0]); logE0=np.log10([fnum(e) for _,e in fit0])
slope0,intercept0=np.polyfit(logN0,logE0,1); pred0=slope0*logN0+intercept0
r20=1-float(np.sum((logE0-pred0)**2)/np.sum((logE0-np.mean(logE0))**2))
Ns=np.array(CHECKPOINTS,dtype=float); err0=np.array([r[3] for r in rows0]); bound0=np.array([r[4] for r in rows0]); asymp0=np.array([r[6] for r in rows0])
plt.figure(figsize=(7.1,4.6)); plt.loglog(Ns,err0,'o-',label=r'$|\eta(\rho_1)-\eta_N(\rho_1)|$'); plt.loglog(Ns,bound0,'s--',label='rigorous upper bound'); plt.loglog(Ns,asymp0,':',label=r'leading term $\frac{1}{2}(N+1)^{-1/2}$'); plt.xlabel('truncation index N'); plt.ylabel('absolute error'); plt.title(r'Eta truncation at $\rho_1=1/2+14.13472514i$'); plt.grid(True,which='both',alpha=.3); plt.legend(fontsize=8); plt.tight_layout(); plt.savefig(OUT/'fig_eta_error_bound.pdf'); plt.savefig(OUT/'fig_eta_error_bound.png',dpi=220); plt.close()
plt.figure(figsize=(7.1,4.6)); plt.semilogx(Ns,np.sqrt(Ns)*err0,'o-',label=r'$N^{1/2}|\eta(\rho_1)-\eta_N(\rho_1)|$'); plt.axhline(.5,linestyle='--',label=r'limit $1/2$'); plt.xlabel('truncation index N'); plt.ylabel('scaled absolute error'); plt.title('Alternating-tail asymptotic at the first zeta zero'); plt.grid(True,which='both',alpha=.3); plt.legend(); plt.tight_layout(); plt.savefig(OUT/'fig_eta_scaled_error.pdf'); plt.savefig(OUT/'fig_eta_scaled_error.png',dpi=220); plt.close()

# Euler-transformed eta series. The theoretical target is eta(rho)=0. Use a
# high-precision zero and 100-digit binomial finite differences to control cancellation.
with mp.workdps(100):
    rhoE=mp.zetazero(1)
    sigmaE=mp.re(rhoE)
    gamma_ratio=mp.gamma(sigmaE)/abs(mp.gamma(rhoE))
    EK_CHECKS=[4,8,12,16,20,24,28,32,36,40,44,48,52,56,60]
    erows=[]
    for K in EK_CHECKS:
        # Delta_k(s) = sum_{j=0}^k (-1)^j binom(k,j)(j+1)^(-s).
        eapprox=mp.mpc(0)
        for k in range(K+1):
            delta=mp.fsum([(-1)**j*mp.binomial(k,j)*mp.power(j+1,-rhoE) for j in range(k+1)])
            eapprox += delta/mp.power(2,k+1)
        # At an exact zeta zero eta(rho)=0. Root-location error is negligible
        # compared with the displayed residuals at this precision.
        eerr=abs(eapprox)
        ebnd=gamma_ratio*mp.power(2,-K-1)
        erows.append([K,mp.nstr(mp.re(eapprox),40),mp.nstr(mp.im(eapprox),40),fnum(eerr),fnum(ebnd),fnum(eerr/ebnd)])
write_csv(OUT/'eta_euler_acceleration.csv',['K_max','Re_eta_E_K','Im_eta_E_K','absolute_residual_at_rho','rigorous_bound','residual_over_bound'],erows)
plotE=[r for r in erows]
plt.figure(figsize=(7.1,4.6)); plt.semilogy([r[0] for r in plotE],[r[3] for r in plotE],'o-',label=r'$|\eta_K^{\rm E}(\rho_1)|$ (zero residual)'); plt.semilogy([r[0] for r in plotE],[r[4] for r in plotE],'s--',label='rigorous geometric bound'); plt.xlabel('largest Euler-transform index K'); plt.ylabel('absolute residual / upper bound'); plt.title('Euler-transformed eta approximation at the first zeta zero'); plt.grid(True,which='both',alpha=.3); plt.legend(fontsize=8); plt.tight_layout(); plt.savefig(OUT/'fig_eta_euler_acceleration.pdf'); plt.savefig(OUT/'fig_eta_euler_acceleration.png',dpi=220); plt.close()

# Eta-based zeta approximation at a point away from a zero.
s1=mp.mpc('0.5','82'); eta1=eta_mp(s1); zeta1=mp.zeta(s1); D1=1-mp.power(2,1-s1); part1=eta_partials_mp(s1,CHECKPOINTS)
rows1=[]
for N in CHECKPOINTS:
    zN=part1[N]/D1; ee=abs(eta1-part1[N]); eb=abs(s1)/mp.re(s1)*mp.power(N+1,-mp.re(s1)); ze=abs(zeta1-zN); zb=eb/abs(D1)
    rows1.append([N,fnum(mp.re(zN)),fnum(mp.im(zN)),fnum(ze),fnum(zb),fnum(ze/zb)])
write_csv(OUT/'zeta_eta_approximation.csv',['N','Re_zeta_hat_N','Im_zeta_hat_N','absolute_error','rigorous_error_bound','error_over_bound'],rows1)
sel1=[r for r in rows1 if r[0]>=256]; logN1=np.log10([r[0] for r in sel1]); logE1=np.log10([r[3] for r in sel1]); slope1,intercept1=np.polyfit(logN1,logE1,1); pred1=slope1*logN1+intercept1; r21=1-float(np.sum((logE1-pred1)**2)/np.sum((logE1-np.mean(logE1))**2))
plt.figure(figsize=(7.1,4.6)); plt.loglog(Ns,np.array([r[3] for r in rows1]),'o-',label=r'$|\zeta(s_1)-\widehat\zeta_N(s_1)|$'); plt.loglog(Ns,np.array([r[4] for r in rows1]),'s--',label='propagated rigorous bound'); plt.xlabel('truncation index N'); plt.ylabel('absolute error'); plt.title(r'Eta-based zeta evaluation at $s_1=1/2+82i$'); plt.grid(True,which='both',alpha=.3); plt.legend(fontsize=8); plt.tight_layout(); plt.savefig(OUT/'fig_zeta_eta_error.pdf'); plt.savefig(OUT/'fig_zeta_eta_error.png',dpi=220); plt.close()

# Weighted exponential truncation: verify exact tail and its upper bound.
sB=mp.mpc('0.5','14.13472514173469379045725198356247')
rowsB=[]
for N in CHECKPOINTS:
    exact=abs(theta_b_tail_exact(sB,N)); bound=theta_b_tail_bound(sB,N)
    rowsB.append([N,fnum(exact),fnum(bound),fnum(exact/bound) if bound else 0.0])
write_csv(OUT/'weighted_exponential_truncation.csv',['N','absolute_error','rigorous_tail_bound','error_over_bound'],rowsB)
NsB=np.array([N for N in CHECKPOINTS if N<=1024],dtype=float); plotB=[r for r in rowsB if r[0]<=1024]; plt.figure(figsize=(7.1,4.6)); plt.semilogy(NsB,np.array([r[1] for r in plotB]),'o-',label=r'$|\Theta^B(s)-\Theta_N^B(s)|$'); plt.semilogy(NsB,np.array([r[2] for r in plotB]),'s--',label='rigorous upper bound'); plt.xlabel('truncation index N'); plt.ylabel('absolute error'); plt.title(r'Weighted exponential truncation at $s=1/2+14.1347i$'); plt.grid(True,which='both',alpha=.3); plt.legend(fontsize=8); plt.tight_layout(); plt.savefig(OUT/'fig_weighted_exponential_error.pdf'); plt.savefig(OUT/'fig_weighted_exponential_error.png',dpi=220); plt.close()

# Full corrected product truncates BOTH zeta (via eta) and Theta^B.
C1=mp.gamma(1+s1/2)*mp.power(mp.pi,-s1/2); Vref=C1*theta_b(s1)*zeta1
prodrows=[]
for N in CHECKPOINTS:
    zhat=part1[N]/D1; bN=theta_b_partial(s1,N); VN=C1*bN*zhat
    actual=abs(Vref-VN)
    zbound=abs(s1)/(mp.re(s1)*abs(D1))*mp.power(N+1,-mp.re(s1))
    bbound=theta_b_tail_bound(s1,N)
    bound=abs(C1)*(abs(bN)*zbound+abs(zeta1)*bbound)
    prodrows.append([N,fnum(actual),fnum(bound),fnum(actual/bound) if bound else 0.0,fnum(abs(bN)),fnum(bbound)])
write_csv(OUT/'corrected_product_error.csv',['N','absolute_V_error','rigorous_combined_bound','error_over_bound','abs_theta_B_N','theta_B_tail_bound'],prodrows)
plt.figure(figsize=(7.1,4.6)); plt.loglog(Ns,np.array([r[1] for r in prodrows]),'o-',label=r'$|V(s_1)-V_N(s_1)|$'); plt.loglog(Ns,np.array([r[2] for r in prodrows]),'s--',label='combined rigorous bound'); plt.xlabel('common truncation index N'); plt.ylabel('absolute error'); plt.title(r'Corrected-product error at $s_1=1/2+82i$'); plt.grid(True,which='both',alpha=.3); plt.legend(fontsize=8); plt.tight_layout(); plt.savefig(OUT/'fig_corrected_product_error.pdf'); plt.savefig(OUT/'fig_corrected_product_error.png',dpi=220); plt.close()

# Identity residual checks (symbolic proofs remain primary).
st=mp.mpc('0.31','7.3'); V=lambda z: mp.gamma(1+z/2)*theta_b(z)*mp.power(mp.pi,-z/2)*mp.zeta(z)
M0=lambda z: z*theta_b(z)/(2*(1-mp.power(2,1-z)))
Leta=lambda z: mp.power(mp.pi,-z/2)*mp.gamma(z/2)*eta_mp(z)
facres=abs(V(st)-M0(st)*Leta(st))
# V(s)=R(s)V(1-s) using the completed-zeta functional equation.
R=lambda z: z*theta_b(z)/((1-z)*theta_b(1-z))
fe_res=abs(V(st)-R(st)*V(1-st))
# shifted eta reflection for alpha=3/8.
F=lambda z: Leta(z+mp.mpf(3)/8)
A=(1-mp.power(2,st+mp.mpf(3)/8))*F(st); B=(1-mp.power(2,mp.mpf(5)/8-st))*F(mp.mpf(1)/4-st)
shiftres=abs(A-B); shiftrel=shiftres/(1+abs(A)+abs(B))
# Weighted Mellin FE residual.
smt=mp.mpc('2.37','3.1'); BM=mp.gamma(smt)*mp.zeta(smt-1)
BFE= (smt-1)*mp.power(2,smt-2)*mp.power(mp.pi,smt-1)*mp.zeta(2-smt)/mp.sin(mp.pi*smt/2)
Bres=abs(BM-BFE)

summary={
 'ordinary_computation_precision_digits':50,
 'Euler_transform_precision_digits':100,
 'first_nontrivial_zero':mp.nstr(rho,42),
 'eta_loglog_fit_slope_N_256_to_262144':repr(float(slope0)),
 'eta_loglog_fit_R_squared':repr(float(r20)),
 'corrected_product_residual_slope_at_rho1':repr(float(slopeV0)),
 'corrected_product_residual_R_squared_at_rho1':repr(float(r2V0)),
 'corrected_product_residual_ratio_to_leading_asymptotic_N262144':mp.nstr(rowsV0[-1][5],12),
 'zeta_eta_fit_slope_N_256_to_262144':repr(float(slope1)),
 'zeta_eta_fit_R_squared':repr(float(r21)),
 'zeta_at_0.5_plus_82i':mp.nstr(zeta1,24),
 'corrected_V_abs_at_0.5_plus_82i':mp.nstr(abs(Vref),16),
 'corrected_V_error_at_N262144':mp.nstr(prodrows[-1][1],12),
 'corrected_V_bound_at_N262144':mp.nstr(prodrows[-1][2],12),
 'eta_factorization_residual_at_0.31_plus_7.3i':mp.nstr(facres,12),
 'corrected_V_reflection_residual_at_0.31_plus_7.3i':mp.nstr(fe_res,12),
 'shifted_eta_reflection_residual_at_0.31_plus_7.3i':mp.nstr(shiftres,12),
 'weighted_Mellin_FE_residual_at_2.37_plus_3.1i':mp.nstr(Bres,12),
 'theta_B_tail_error_N16':mp.nstr(rowsB[0][1],10),
 'theta_B_tail_bound_N16':mp.nstr(rowsB[0][2],10),
 'Euler_eta_residual_K48': next(r[3] for r in erows if r[0]==48),
 'Euler_eta_bound_K48': next(r[4] for r in erows if r[0]==48),
 'Euler_eta_residual_K60': next(r[3] for r in erows if r[0]==60),
 'Euler_eta_bound_K60': next(r[4] for r in erows if r[0]==60),
}
(OUT/'numerical_summary.txt').write_text('\n'.join(f'{k}: {v}' for k,v in summary.items())+'\n',encoding='utf-8')
print(json.dumps(summary,indent=2))

